Largest values of the Stern sequence, alternating binary expansions and continuants

We study the largest values of the $r$th row of Stern's diatomic array. In particular, we prove some conjectures of Lansing. Our main tool is the connection between the Stern sequence, alternating binary expansions and continuants. This allows us to reduce the problem of ordering the elements of the Stern sequence to the problem of ordering continuants. We describe an operation that increases the value of a continuant, allowing us to reduce the problem of largest continuants to ordering continuants of very special shape. Finally, we order these special continuants using some identities and inequalities involving Fibonacci numbers.

==> anc/Stern-arXiv.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     30141,        896]
NotebookOptionsPosition[     28539,        838]
NotebookOutlinePosition[     28879,        853]
CellTagsIndexPosition[     28836,        850]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Here", " ", "we", " ", "check", " ", "the", " ", "first", " ", "part", 
    " ", "of", " ", "the", " ", "main", " ", "theorem", " ", "for", " ", 
    "0"}], "\[LessEqual]", "r", "\[LessEqual]", "5."}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.679816266540744*^9, 3.679816298265884*^9}, {
  3.679817313022435*^9, 3.679817317285925*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"s", "[", "1", "]"}], "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", "n_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EvenQ", "[", "n", "]"}], ",", 
     RowBox[{"s", "[", 
      RowBox[{"n", "/", "2"}], "]"}], ",", 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"Floor", "[", 
        RowBox[{"n", "/", "2"}], "]"}], "]"}], "+", 
      RowBox[{"s", "[", 
       RowBox[{"Ceiling", "[", 
        RowBox[{"n", "/", "2"}], "]"}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SternRow", "[", "r_", "]"}], ":=", 
   RowBox[{"Map", "[", 
    RowBox[{"s", ",", 
     RowBox[{"Range", "[", 
      RowBox[{
       SuperscriptBox["2", "r"], ",", 
       SuperscriptBox["2", 
        RowBox[{"r", "+", "1"}]]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OrderedSRow", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{"OrderedSRow", "[", "r", "]"}], "=", 
    RowBox[{"Union", "[", 
     RowBox[{"SternRow", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L", "[", 
    RowBox[{"m_", ",", "r_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"m", ">", 
      RowBox[{"Length", "[", 
       RowBox[{"OrderedSRow", "[", "r", "]"}], "]"}]}], ",", 
     RowBox[{"-", "\[Infinity]"}], ",", 
     RowBox[{
      RowBox[{"OrderedSRow", "[", "r", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"-", "m"}], "]"}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.679816330549346*^9, {3.679816366788412*^9, 3.679816403774734*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"r", "=", "0"}], ",", 
    RowBox[{"r", "\[LessEqual]", "5"}], ",", 
    RowBox[{"r", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"L", "[", 
         RowBox[{"m", ",", "r"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", 
          RowBox[{"Ceiling", "[", 
           RowBox[{"r", "/", "2"}], "]"}]}], "}"}]}], "]"}], "\[Equal]", 
      RowBox[{"Reverse", "[", 
       RowBox[{"Union", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Fibonacci", "[", 
            RowBox[{"r", "+", "2"}], "]"}], "-", 
           RowBox[{
            RowBox[{"Fibonacci", "[", "i", "]"}], 
            RowBox[{"Fibonacci", "[", 
             RowBox[{"r", "-", "1", "-", "i"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", 
            RowBox[{"r", "-", "1"}]}], "}"}]}], "]"}], "]"}], "]"}]}], 
     "]"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.679816421247116*^9, 3.679816584016218*^9}}],

Cell[CellGroupData[{

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.679816570813217*^9, 3.679816584404057*^9}, 
   3.6798194299531493`*^9, 3.679819624239572*^9}],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.679816570813217*^9, 3.679816584404057*^9}, 
   3.6798194299531493`*^9, 3.679819624239572*^9}],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.679816570813217*^9, 3.679816584404057*^9}, 
   3.6798194299531493`*^9, 3.679819624239572*^9}],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.679816570813217*^9, 3.679816584404057*^9}, 
   3.6798194299531493`*^9, 3.679819624239572*^9}],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.679816570813217*^9, 3.679816584404057*^9}, 
   3.6798194299531493`*^9, 3.679819624239572*^9}],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.679816570813217*^9, 3.679816584404057*^9}, 
   3.6798194299531493`*^9, 3.679819624239572*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Here", " ", "we", " ", "calculate", " ", "some", " ", "matrix", " ", 
   RowBox[{"products", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.679816301229001*^9, 3.679816313025319*^9}, {
  3.6798173236540003`*^9, 3.679817327525318*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Mat2", "=", 
    RowBox[{
     RowBox[{"(", GridBox[{
        {
         RowBox[{"F", "[", 
          RowBox[{"p0", "+", "1"}], "]"}], 
         RowBox[{"F", "[", "p0", "]"}]},
        {
         RowBox[{"F", "[", "p0", "]"}], 
         RowBox[{"F", "[", 
          RowBox[{"p0", "-", "1"}], "]"}]}
       }], ")"}], ".", 
     RowBox[{"(", GridBox[{
        {"2", "1"},
        {"1", "0"}
       }], ")"}], ".", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"F", "[", 
          RowBox[{"p1", "+", "1"}], "]"}], 
         RowBox[{"F", "[", "p1", "]"}]},
        {
         RowBox[{"F", "[", "p1", "]"}], 
         RowBox[{"F", "[", 
          RowBox[{"p1", "-", "1"}], "]"}]}
       }], ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mat3", "=", 
    RowBox[{
     RowBox[{"(", GridBox[{
        {
         RowBox[{"F", "[", 
          RowBox[{"p0", "+", "1"}], "]"}], 
         RowBox[{"F", "[", "p0", "]"}]},
        {
         RowBox[{"F", "[", "p0", "]"}], 
         RowBox[{"F", "[", 
          RowBox[{"p0", "-", "1"}], "]"}]}
       }], ")"}], ".", 
     RowBox[{"(", GridBox[{
        {"3", "1"},
        {"1", "0"}
       }], ")"}], ".", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"F", "[", 
          RowBox[{"p1", "+", "1"}], "]"}], 
         RowBox[{"F", "[", "p1", "]"}]},
        {
         RowBox[{"F", "[", "p1", "]"}], 
         RowBox[{"F", "[", 
          RowBox[{"p1", "-", "1"}], "]"}]}
       }], ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mat22", "=", 
   RowBox[{
    RowBox[{"(", GridBox[{
       {
        RowBox[{"F", "[", 
         RowBox[{"p0", "+", "1"}], "]"}], 
        RowBox[{"F", "[", "p0", "]"}]},
       {
        RowBox[{"F", "[", "p0", "]"}], 
        RowBox[{"F", "[", 
         RowBox[{"p0", "-", "1"}], "]"}]}
      }], ")"}], ".", 
    RowBox[{"(", GridBox[{
       {"2", "1"},
       {"1", "0"}
      }], ")"}], ".", 
    RowBox[{"(", GridBox[{
       {
        RowBox[{"F", "[", 
         RowBox[{"p1", "+", "1"}], "]"}], 
        RowBox[{"F", "[", "p1", "]"}]},
       {
        RowBox[{"F", "[", "p1", "]"}], 
        RowBox[{"F", "[", 
         RowBox[{"p1", "-", "1"}], "]"}]}
      }], ")"}], ".", 
    RowBox[{"(", GridBox[{
       {"2", "1"},
       {"1", "0"}
      }], ")"}], ".", 
    RowBox[{"(", GridBox[{
       {
        RowBox[{"F", "[", 
         RowBox[{"p2", "+", "1"}], "]"}], 
        RowBox[{"F", "[", "p2", "]"}]},
       {
        RowBox[{"F", "[", "p2", "]"}], 
        RowBox[{"F", "[", 
         RowBox[{"p2", "-", "1"}], "]"}]}
      }], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.678168748222356*^9, 3.67816879750345*^9}, {
  3.679815505917824*^9, 3.679815507062351*^9}, {3.6798173561005793`*^9, 
  3.679817359996388*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kappa2", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Mat2", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.678168806103565*^9, 3.6781688153951473`*^9}, {
   3.67817306012589*^9, 3.678173060692816*^9}, {3.679275329977264*^9, 
   3.679275338497135*^9}, {3.679816830623067*^9, 3.679816837820963*^9}, 
   3.6798171895463333`*^9, 3.679817363765398*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"1", "+", "p0"}], "]"}], " ", 
   RowBox[{"F", "[", "p1", "]"}]}], "+", 
  RowBox[{
   RowBox[{"F", "[", "p0", "]"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{"1", "+", "p1"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"F", "[", 
    RowBox[{"1", "+", "p0"}], "]"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{"1", "+", "p1"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.678168810787301*^9, 3.67816881604283*^9}, 
   3.67817307303344*^9, 3.6785166548793488`*^9, 3.679285222889099*^9, 
   3.6792881395951233`*^9, 3.679289421766851*^9, 3.679290733474824*^9, 
   3.679815548795765*^9, {3.679817195157111*^9, 3.67981720159238*^9}, 
   3.6798173350178823`*^9, {3.6798173701662683`*^9, 3.679817378300528*^9}, 
   3.679819437035731*^9, 3.6798196286076*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kappa3", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Mat3", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.678168819978919*^9, 3.678168821634673*^9}, {
   3.6781730629018593`*^9, 3.6781730650375338`*^9}, {3.679275340033153*^9, 
   3.679275341576808*^9}, 3.6798171916723146`*^9, 3.6798173650848083`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"1", "+", "p0"}], "]"}], " ", 
   RowBox[{"F", "[", "p1", "]"}]}], "+", 
  RowBox[{
   RowBox[{"F", "[", "p0", "]"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{"1", "+", "p1"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"F", "[", 
    RowBox[{"1", "+", "p0"}], "]"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{"1", "+", "p1"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.6781688228884573`*^9, 3.678173073695327*^9, 3.678516655712543*^9, 
   3.679285223652089*^9, 3.6792881403112583`*^9, 3.679289422545794*^9, 
   3.679290734257056*^9, 3.679815549472219*^9, 3.679817202243125*^9, 
   3.679817335561256*^9, {3.679817370721756*^9, 3.6798173790173073`*^9}, 
   3.6798194408266277`*^9, 3.6798196294344053`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kappa22", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Mat22", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.6781688260028057`*^9, {3.678172625012809*^9, 3.678172644498547*^9}, 
   3.678173066965555*^9, {3.679275343736916*^9, 3.679275345496909*^9}, {
   3.679817193608523*^9, 3.679817193752396*^9}, {3.6798173673090353`*^9, 
   3.679817367437038*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"1", "+", "p0"}], "]"}], " ", 
   RowBox[{"F", "[", "p1", "]"}], " ", 
   RowBox[{"F", "[", "p2", "]"}]}], "+", 
  RowBox[{
   RowBox[{"F", "[", "p0", "]"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{"1", "+", "p1"}], "]"}], " ", 
   RowBox[{"F", "[", "p2", "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"F", "[", 
    RowBox[{"1", "+", "p0"}], "]"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{"1", "+", "p1"}], "]"}], " ", 
   RowBox[{"F", "[", "p2", "]"}]}], "+", 
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"1", "+", "p0"}], "]"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "p1"}], "]"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{"1", "+", "p2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"F", "[", "p0", "]"}], " ", 
   RowBox[{"F", "[", "p1", "]"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{"1", "+", "p2"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"F", "[", 
    RowBox[{"1", "+", "p0"}], "]"}], " ", 
   RowBox[{"F", "[", "p1", "]"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{"1", "+", "p2"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"F", "[", "p0", "]"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{"1", "+", "p1"}], "]"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{"1", "+", "p2"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"F", "[", 
    RowBox[{"1", "+", "p0"}], "]"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{"1", "+", "p1"}], "]"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{"1", "+", "p2"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.6781688264240103`*^9, 3.678169124783032*^9, 
  3.67817265010186*^9, 3.678173074378862*^9, 3.6785166567115*^9, 
  3.6792852243519487`*^9, 3.679288140995632*^9, 3.679289423282089*^9, 
  3.6792907349955797`*^9, 3.67981555012803*^9, 3.679817202892889*^9, 
  3.67981733642832*^9, 3.679817380702652*^9, 3.6798194419498568`*^9, 
  3.679819630542012*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Now", " ", "we", " ", "check", " ", "the", " ", "stated", " ", 
    "Fibonacci", " ", "identities", " ", "for", " ", "kappa1"}], ",", " ", 
   "kappa2", ",", " ", 
   RowBox[{"kappa3", " ", "defined", " ", 
    RowBox[{"above", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.679816858286131*^9, 3.6798169214371033`*^9}, {
  3.679817307648241*^9, 3.679817308013999*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"kappa2newform1", "=", 
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"p0", "+", "p1", "+", "3"}], "]"}], "-", 
    RowBox[{
     RowBox[{"F", "[", "p0", "]"}], 
     RowBox[{"F", "[", "p1", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kappa2newform2", "=", 
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"p0", "+", "p1", "+", "2"}], "]"}], "+", 
    RowBox[{"F", "[", 
     RowBox[{"p0", "+", "p1"}], "]"}], "+", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"p0", "-", "1"}], "]"}], 
     RowBox[{"F", "[", 
      RowBox[{"p1", "-", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kappa3newform", "=", 
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"p0", "+", "p1", "+", "3"}], "]"}], "+", 
    RowBox[{"F", "[", 
     RowBox[{"p0", "+", "p1", "+", "1"}], "]"}], "-", 
    RowBox[{"2", 
     RowBox[{"F", "[", 
      RowBox[{"p0", "+", "p1", "-", "2"}], "]"}]}], "-", 
    RowBox[{"2", 
     RowBox[{"F", "[", 
      RowBox[{"p0", "-", "2"}], "]"}], 
     RowBox[{"F", "[", 
      RowBox[{"p1", "-", "2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kappa22newform", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"p0", "+", "p1", "+", "p2", "+", "4"}], "]"}], "+", 
      RowBox[{"F", "[", 
       RowBox[{"p0", "+", "p1", "+", "p2", "+", "2"}], "]"}], "-", 
      RowBox[{"F", "[", 
       RowBox[{"p0", "+", "p1", "+", "p2", "-", "4"}], "]"}]}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"F", "[", "p1", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"F", "[", 
           RowBox[{"p0", "-", "1"}], "]"}], 
          RowBox[{"F", "[", 
           RowBox[{"p2", "-", "1"}], "]"}]}], "+", 
         RowBox[{"3", 
          RowBox[{"F", "[", 
           RowBox[{"p0", "-", "2"}], "]"}], 
          RowBox[{"F", "[", 
           RowBox[{"p2", "-", "1"}], "]"}]}], "+", 
         RowBox[{"3", 
          RowBox[{"F", "[", 
           RowBox[{"p0", "-", "1"}], "]"}], 
          RowBox[{"F", "[", 
           RowBox[{"p2", "-", "2"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"F", "[", 
        RowBox[{"p0", "-", "2"}], "]"}], 
       RowBox[{"F", "[", 
        RowBox[{"p1", "+", "1"}], "]"}], 
       RowBox[{"F", "[", 
        RowBox[{"p2", "-", "2"}], "]"}]}]}], ")"}]}]}], ";"}]}], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rule1", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"p0", "+", "2"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"F", "[", "p0", "]"}], "+", 
        RowBox[{"F", "[", 
         RowBox[{"p0", "+", "1"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"p0", "-", "1"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"p0", "+", "1"}], "]"}], "-", 
        RowBox[{"F", "[", "p0", "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"p0", "-", "2"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"F", "[", "p0", "]"}]}], "-", 
        RowBox[{"F", "[", 
         RowBox[{"p0", "+", "1"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"p1", "+", "2"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"F", "[", "p1", "]"}], "+", 
        RowBox[{"F", "[", 
         RowBox[{"p1", "+", "1"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"p1", "-", "1"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"p1", "+", "1"}], "]"}], "-", 
        RowBox[{"F", "[", "p1", "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"p1", "-", "2"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"F", "[", "p1", "]"}]}], "-", 
        RowBox[{"F", "[", 
         RowBox[{"p1", "+", "1"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"p2", "+", "2"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"F", "[", "p2", "]"}], "+", 
        RowBox[{"F", "[", 
         RowBox[{"p2", "+", "1"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"p2", "-", "1"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"p2", "+", "1"}], "]"}], "-", 
        RowBox[{"F", "[", "p2", "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"p2", "-", "2"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"F", "[", "p2", "]"}]}], "-", 
        RowBox[{"F", "[", 
         RowBox[{"p2", "+", "1"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"p2", "-", "3"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"F", "[", 
          RowBox[{"p2", "+", "1"}], "]"}]}], "-", 
        RowBox[{"3", 
         RowBox[{"F", "[", "p2", "]"}]}]}]}]}], "\[IndentingNewLine]", 
     "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rule2", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"p0", "+", "p1"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"F", "[", "p0", "]"}], " ", 
         RowBox[{"F", "[", 
          RowBox[{"p1", "-", "1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"p0", "+", "1"}], "]"}], " ", 
         RowBox[{"F", "[", "p1", "]"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"p0", "+", "p1", "+", "1"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"F", "[", "p0", "]"}], " ", 
         RowBox[{"F", "[", "p1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"p0", "+", "1"}], "]"}], " ", 
         RowBox[{"F", "[", 
          RowBox[{"p1", "+", "1"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"p0", "+", "p1", "+", "2"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"F", "[", "p0", "]"}], " ", 
         RowBox[{"F", "[", 
          RowBox[{"p1", "+", "1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"p0", "+", "1"}], "]"}], " ", 
         RowBox[{"F", "[", 
          RowBox[{"p1", "+", "2"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"p0", "+", "p1", "+", "3"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"p0", "+", "1"}], "]"}], " ", 
         RowBox[{"F", "[", 
          RowBox[{"p1", "+", "1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"p0", "+", "2"}], "]"}], " ", 
         RowBox[{"F", "[", 
          RowBox[{"p1", "+", "2"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"p0", "+", "p1", "-", "1"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"p0", "-", "1"}], "]"}], " ", 
         RowBox[{"F", "[", 
          RowBox[{"p1", "-", "1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"F", "[", "p0", "]"}], " ", 
         RowBox[{"F", "[", "p1", "]"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"p0", "+", "p1", "-", "2"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"p0", "-", "1"}], "]"}], " ", 
         RowBox[{"F", "[", 
          RowBox[{"p1", "-", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"F", "[", "p0", "]"}], " ", 
         RowBox[{"F", "[", 
          RowBox[{"p1", "-", "1"}], "]"}]}]}]}]}], "\[IndentingNewLine]", 
     "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule3", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"p0", "+", "p1", "+", "p2"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"p0", "+", "p1", "+", "1"}], "]"}], 
        RowBox[{"F", "[", "p2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"p0", "+", "p1"}], "]"}], 
        RowBox[{"F", "[", 
         RowBox[{"p2", "-", "1"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"p0", "+", "p1", "+", "p2", "+", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"p0", "+", "p1", "+", "1"}], "]"}], 
        RowBox[{"F", "[", 
         RowBox[{"p2", "+", "2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"p0", "+", "p1"}], "]"}], 
        RowBox[{"F", "[", 
         RowBox[{"p2", "+", "1"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"p0", "+", "p1", "+", "p2", "+", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"p0", "+", "p1", "+", "3"}], "]"}], 
        RowBox[{"F", "[", 
         RowBox[{"p2", "+", "2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"p0", "+", "p1", "+", "2"}], "]"}], 
        RowBox[{"F", "[", 
         RowBox[{"p2", "+", "1"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"p0", "+", "p1", "+", "p2", "-", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"p0", "+", "p1", "+", "1"}], "]"}], 
        RowBox[{"F", "[", 
         RowBox[{"p2", "-", "2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"p0", "+", "p1"}], "]"}], 
        RowBox[{"F", "[", 
         RowBox[{"p2", "-", "3"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"p0", "+", "p1", "+", "p2", "-", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"p0", "+", "p1", "-", "1"}], "]"}], 
        RowBox[{"F", "[", 
         RowBox[{"p2", "-", "2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"p0", "+", "p1", "-", "2"}], "]"}], 
        RowBox[{"F", "[", 
         RowBox[{"p2", "-", "3"}], "]"}]}]}]}]}], "\[IndentingNewLine]", 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.679290589901271*^9, 3.679290705865649*^9}, {
  3.679290739626094*^9, 3.679290742065694*^9}, {3.67981625893618*^9, 
  3.679816262170455*^9}, {3.679817060644207*^9, 3.679817079123767*^9}, {
  3.6798175955691833`*^9, 3.6798176309477177`*^9}, {3.679817939555196*^9, 
  3.679817940076948*^9}, {3.67981803775618*^9, 3.679818236522633*^9}, {
  3.679818279681531*^9, 3.679818473997663*^9}, {3.679818505083136*^9, 
  3.679818556776401*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", "\[IndentingNewLine]", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"kappa2", "-", "kappa2newform1"}], ",", "rule2"}], "]"}], ",", 
    "rule1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.679285816388825*^9, 3.679285925224259*^9}, {
   3.6792873059324713`*^9, 3.6792873129577827`*^9}, {3.67928788655762*^9, 
   3.679287957139065*^9}, 3.679817214106785*^9, {3.679817963278041*^9, 
   3.679817968005714*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.679285887089727*^9, 3.679285926604847*^9}, {
   3.679287315424521*^9, 3.6792873173072577`*^9}, {3.679287469546658*^9, 
   3.679287554811626*^9}, {3.679287881440159*^9, 3.6792878996099358`*^9}, {
   3.679287933581243*^9, 3.679287957567383*^9}, 3.679288029795542*^9, {
   3.67928814556143*^9, 3.6792881754166822`*^9}, 3.679288777554275*^9, 
   3.679289410163043*^9, 3.679289448934182*^9, 3.6792907194230423`*^9, 
   3.679290750524199*^9, 3.6798156245348377`*^9, 3.679817106564642*^9, 
   3.679817222915031*^9, 3.679817473982394*^9, 3.679817639641267*^9, 
   3.679817978737195*^9, 3.6798185615277348`*^9, 3.679819459001094*^9, 
   3.679819638170461*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"kappa2", "-", "kappa2newform2"}], ",", "rule2"}], "]"}], ",", 
    "rule1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6792873273095083`*^9, 3.679287334418949*^9}, {
   3.679287797312866*^9, 3.679287804832522*^9}, {3.679287963283122*^9, 
   3.679287974394937*^9}, {3.679288036146036*^9, 3.679288037682383*^9}, 
   3.679817215729312*^9, {3.679817973636283*^9, 3.679817975909294*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6792873364451637`*^9, 3.679287555943075*^9, 3.679287805597097*^9, 
   3.679287976936634*^9, {3.679288030562936*^9, 3.679288038895769*^9}, 
   3.6792881764167852`*^9, 3.679288778154387*^9, 3.679289410979814*^9, 
   3.679289449717836*^9, 3.679290752043396*^9, 3.679815625348535*^9, 
   3.679817152007477*^9, 3.6798172237324047`*^9, 3.679817490104723*^9, 
   3.679817640356003*^9, 3.6798185621711807`*^9, 3.6798194621835756`*^9, 
   3.6798196399332724`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"kappa3", "-", "kappa3newform"}], ",", "rule2"}], "]"}], ",", 
    "rule1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6792887084018*^9, 3.67928873859179*^9}, 
   3.679817217785056*^9, {3.6798175274641237`*^9, 3.6798175564784603`*^9}, {
   3.679817987422415*^9, 3.6798179912132807`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6792887400155573`*^9, 3.679288778853601*^9, 
  3.679289452185795*^9, 3.6792907529256067`*^9, 3.679815628032949*^9, 
  3.679817224479354*^9, 3.6798175227099943`*^9, 3.679817560828528*^9, 
  3.679817645844637*^9, 3.679817993606189*^9, 3.679818284298891*^9, 
  3.679818562859599*^9, 3.6798194648980455`*^9, 3.67981964108768*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        RowBox[{"kappa22", "-", "kappa22newform"}], ",", "rule3"}], "]"}], 
      ",", "rule2"}], "]"}], ",", "rule1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.679817668324402*^9, 3.679817773342801*^9}, {
  3.679817851970746*^9, 3.679817856216001*^9}, {3.6798182537763844`*^9, 
  3.679818270663838*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6798179960975924`*^9, 3.679818285033577*^9, 3.6798183850294456`*^9, 
   3.679818434845228*^9, {3.679818487428956*^9, 3.6798185089046783`*^9}, 
   3.679818563504476*^9, 3.679819468127328*^9, 3.679819642819291*^9}]
}, Open  ]]
},
WindowSize->{1264, 662},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (July 1, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 401, 8, 31, "Input"],
Cell[962, 30, 1747, 56, 115, "Input"],
Cell[CellGroupData[{
Cell[2734, 90, 1195, 32, 92, "Input"],
Cell[CellGroupData[{
Cell[3954, 126, 146, 2, 23, "Print"],
Cell[4103, 130, 146, 2, 23, "Print"],
Cell[4252, 134, 146, 2, 23, "Print"],
Cell[4401, 138, 146, 2, 23, "Print"],
Cell[4550, 142, 146, 2, 23, "Print"],
Cell[4699, 146, 146, 2, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[4872, 152, 290, 6, 31, "Input"],
Cell[5165, 160, 2873, 100, 148, "Input"],
Cell[CellGroupData[{
Cell[8063, 264, 433, 9, 31, "Input"],
Cell[8499, 275, 820, 20, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9356, 300, 388, 8, 31, "Input"],
Cell[9747, 310, 778, 20, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10562, 335, 439, 10, 31, "Input"],
Cell[11004, 347, 1898, 55, 52, "Output"]
}, Open  ]],
Cell[12917, 405, 440, 10, 31, "Input"],
Cell[13360, 417, 2439, 74, 112, "Input"],
Cell[15802, 493, 8769, 244, 592, "Input"],
Cell[CellGroupData[{
Cell[24596, 741, 507, 11, 52, "Input"],
Cell[25106, 754, 701, 10, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25844, 769, 529, 11, 31, "Input"],
Cell[26376, 782, 507, 8, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26920, 795, 433, 10, 31, "Input"],
Cell[27356, 807, 375, 5, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27768, 817, 487, 12, 31, "Input"],
Cell[28258, 831, 265, 4, 31, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

